TacWhiskers: Biomimetic optical tactile whiskered robots

Here we propose and investigate a novel vibrissal tactile sensor - the TacWhisker array - based on modifying a 3D-printed optical cutaneous (fingertip) tactile sensor - the TacTip. Two versions are considered: a static TacWhisker array analogous to immotile tactile vibrissae (e.g. rodent microvibrissae) and a dynamic TacWhisker array analogous to motile tactile vibrissae (e.g. rodent macrovibrissae). Performance is assessed on an active object localization task. The whisking motion of the dynamic TacWhisker leads to millimetre-scale location perception, whereas perception with the static TacWhisker array is relatively poor when making dabbing contacts. The dynamic sensor output is dominated by a self-generated motion signal, which can be compensated by comparing to a reference signal. Overall, the TacWhisker arrays give a new class of tactile whiskered robots that benefit from being relatively inexpensive and customizable. Furthermore, the biomimetic basis for the TacWhiskers fits well with building an embodied model of the rodent sensory system for investigating animal perception. A video demonstrating this robot can be seen at https://www.youtube.com/watch?v=ksS177ep6yY

==> fig10a.m <==
clear all; close all

dirPath = 'G:\My Drive\Data - Nathan\TacWhisker\static tacwhisker - localization';
dirTest = 'testRodTap07270707offline';

hfig = openfig(fullfile(dirPath,dirTest,'Model'), 'reuse');
hax = get(hfig,'children');

figure; clf; grid on; %box on;
hax = copyobj(get(hax(1),'children'),subplot(1,1,1));
close(hfig)

x = hax(3).XData;
y = hax(3).YData;

clf; hold on; grid on
xn = 0;
for i = 2:length(y)
    if isnan(y(i)); xn = x(i); end
    plot(x([i i-1])-xn,y([i i-1]),'.-k')
end
plot([0 20],[25, 25],'--r')
axis([0 8 0 50])

ytick = 0:5:50;
set(gca, 'ytick',ytick, 'xtick',0:10)

set(gca, 'FontName', 'Times New Roman')
xlabel('time step, t (sec)');
ylabel('location (mm)');

set(gcf, 'color', 'w', 'units', 'inches', 'position', [0 0 2 2])
set(gca,'LooseInset',get(gca,'TightInset'))
print(mfilename,'-dpng','-r300')


==> fig10b.m <==
clear all; close all

dirPath = 'G:\My Drive\Data - Nathan\TacWhisker\actuated tacwhisker - localization';
dirTest = 'testRodWhisk07270702offline';

hfig = openfig(fullfile(dirPath,dirTest,'Model'), 'reuse');
hax = get(hfig,'children');

figure; clf; grid on; %box on;
hax = copyobj(get(hax(1),'children'),subplot(1,1,1));
close(hfig)

x = hax(3).XData;
y = hax(3).YData;

clf; hold on; grid on
xn = 0;
for i = 2:length(y)
    if isnan(y(i)); xn = x(i); end
    plot(x([i i-1])-xn,y([i i-1]),'.-k')
end
plot([0 20],[20, 20],'--r')
axis([0 8 0 40])

ytick = 0:5:40;
set(gca, 'ytick',ytick, 'xtick',0:10)

set(gca, 'FontName', 'Times New Roman')
xlabel('time step, t (sec)');
ylabel('location (mm)');

set(gcf, 'color', 'w', 'units', 'inches', 'position', [0 0 2 2])
set(gca,'LooseInset',get(gca,'TightInset'))
print(mfilename,'-dpng','-r300')


==> fig7d.m <==
clear all; close all; clc;

% set paths
% dirPath = '.';
dirPath = 'G:\My Drive\Data - Nathan\TacWhisker\actuated tacwhisker - localization';
dirTrain = 'trainRodWhisk03062211';

% load experiment
dPin = 1; % skip taxels
ry = 20; % y-range of plot
dx = 5; % x-labelling intervals
dy = 5; % y-labelling intervals

% open figure
hfig = openfig(fullfile(dirPath,dirTrain,'c01_01.fig'),'reuse');
hax = get(hfig,'children');

figure; clf; grid on; %box on;
hax = copyobj(get(hax(2),'children'),subplot(1,1,1));
close(hfig)

% get coloring to match
load(fullfile(dirPath,dirTrain,'expt'), 'Expt')
pos = Expt.pinPositions'; 
ntaxels = Expt.nPins; 

cpos = mean(pos,2); % center
pos = pos - repmat(cpos,1,size(pos,2));
pos = pos/6;

th = -(58+2.2)*pi/180; % modified
pos1(1,:) = cos(th)*pos(1,:) + sin(th)*pos(2,:);
pos1(2,:) = -sin(th)*pos(1,:) + cos(th)*pos(2,:);
pos = pos1;
[~,order] = sort(pos(1,:));

col1 = colormap(cool(ntaxels)); col2 = colormap(hot(ntaxels)); 
col = [col1(ntaxels/2:-1:1,:); col2(1:ntaxels/2,:)]; % modified

% modify figure
for i = 1:length(pos); hax(i).Color = col(order(i),:); end
set(gca, 'FontName', 'Times New Roman')
mx = max(hax(1).XData);
xlabel('contact location (mm)');
ylabel({'whisker','deflection (px)'})
ax = axis; axis([mx*20.3/40 mx*21/40 -ry ry]); grid on;
xtick = 0:5:40;
set(gca, 'xtick',linspace(mx*20.3/40,mx*21/40,5),'xticklabel',0:.25:1)
set(gca, 'ytick',-100:dy:100)
set(gca, 'fontsize', 9)

set(gcf, 'color', 'w', 'units', 'inches', 'position', [0 0 2 1.9])
set(gca,'LooseInset',get(gca,'TightInset'))
print(mfilename,'-dpng','-r300')


==> fig8a.m <==
clear all; close all; clc;

% set paths
% dirPath = '.';
dirPath = 'G:\My Drive\Data - Nathan\TacWhisker\static tacwhisker - localization';
dirTrain = 'trainRodSweep07102137';

% load experiment
dPin = 1; % skip taxels
ry = 20; % y-range of plot
dx = 5; % x-labelling intervals
dy = 5; % y-labelling intervals

% open figure
hfig = openfig(fullfile(dirPath,dirTrain,'c01_01.fig'), 'reuse');
hax = get(hfig,'children');

figure; clf; grid on; %box on;
hax = copyobj(get(hax(2),'children'),subplot(1,1,1));
close(hfig)

set(gca, 'FontName', 'Times New Roman')
mx = max(hax(1).XData);
xlabel('contact location (mm)');
ylabel({'whisker','deflection (px)'})
ax = axis; axis([0 mx -ry ry]); grid on;
xtick = 0:5:50;
set(gca, 'xtick',mx*xtick/max(xtick),'xticklabel',xtick)
set(gca, 'ytick',-100:dy:100)
set(gca, 'fontsize', 9)

set(gcf, 'color', 'w', 'units', 'inches', 'position', [0 0 7 1.5])
set(gca,'LooseInset',get(gca,'TightInset'))
print(mfilename,'-dpng','-r300')


==> fig8ar.m <==
clear all; % clc;

% set paths
% dirPath = '.';
dirPath = 'G:\My Drive\Data - Nathan\TacWhisker\static tacwhisker - localization';
dirTrain = 'trainRodSweep07102137';

% load experiment
load(fullfile(dirPath,dirTrain,'expt'), 'Expt')

%% plot results

% plot figure
figure(3); clf
hold on; box on; grid on; axis off equal

col = colormap(jet(Expt.nPins));

pos = Expt.pinPositions'; npos = size(pos,2);
ntaxels = Expt.nPins;

cpos = mean(pos,2); % center
pos = pos - repmat(cpos,1,size(pos,2));
pos = pos/6;

th = 3*pi/180;
pos1(1,:) = cos(th)*pos(1,:) + sin(th)*pos(2,:);
pos1(2,:) = -sin(th)*pos(1,:) + cos(th)*pos(2,:);
pos = pos1;

[~,itaxel] = max(pos(2,:)); rtaxels = 1:ntaxels; 

col = colormap(jet(ntaxels));
for ipos = rtaxels
    plot(pos(1,ipos),pos(2,ipos),'o','Color',col(ipos,:),'MarkerFaceColor',col(ipos,:),'Markersize',5);
    plot(pos(1,ipos),pos(2,ipos),'ok','Markersize',4);
end
rad = 40; plot(rad*cosd(0:360),rad*sind(0:360)-0.2,'k')
plot(0,80,'.w')
axis([-42 42 -42 42])
% text(0,50,'Pin layout','horizontalalignment','center','fontsize',7,'fontweight','bold');

% export figure
set(gcf, 'color', 'w', 'units', 'inches', 'position', [0 0 2 2])
set(gca,'LooseInset',get(gca,'TightInset'))
print(mfilename,'-dpng','-r300')


==> fig8b.m <==
clear all; close all; clc;

% set paths
% dirPath = '.';
dirPath = 'G:\My Drive\Data - Nathan\TacWhisker\static tacwhisker - localization';
dirTrain = 'trainRodTap07102153';

% load experiment
dPin = 1; % skip taxels
ry = 20; % y-range of plot
dx = 5; % x-labelling intervals
dy = 5; % y-labelling intervals

% open figure
hfig = openfig(fullfile(dirPath,dirTrain,'c01_01.fig'),'reuse');
hax = get(hfig,'children');

figure; clf; grid on; %box on;
hax = copyobj(get(hax(2),'children'),subplot(1,1,1));
close(hfig)

set(gca, 'FontName', 'Times New Roman')
mx = max(hax(1).XData);
xlabel('contact location (mm)');
ylabel({'whisker','deflection (px)'})
ax = axis; axis([0 mx -ry ry]); grid on;
xtick = 0:5:50;
set(gca, 'xtick',mx*xtick/max(xtick),'xticklabel',xtick)
set(gca, 'ytick',-100:dy:100)
set(gca, 'fontsize', 9)

set(gcf, 'color', 'w', 'units', 'inches', 'position', [0 0 7 1.5])
set(gca,'LooseInset',get(gca,'TightInset'))
print(mfilename,'-dpng','-r300')


==> fig8c.m <==
clear all; close all; clc;

% set paths
% dirPath = '.';
dirPath = 'G:\My Drive\Data - Nathan\TacWhisker\actuated tacwhisker - localization';
dirTrain = 'trainRodWhisk03062211';

% load experiment
dPin = 1; % skip taxels
ry = 20; % y-range of plot
dx = 5; % x-labelling intervals
dy = 5; % y-labelling intervals

% open figure
hfig = openfig(fullfile(dirPath,dirTrain,'c01_01.fig'),'reuse');
hax = get(hfig,'children');

figure; clf; grid on; %box on;
hax = copyobj(get(hax(2),'children'),subplot(1,1,1));
close(hfig)

% get coloring to match
load(fullfile(dirPath,dirTrain,'expt'), 'Expt')
pos = Expt.pinPositions'; 
ntaxels = Expt.nPins; 

cpos = mean(pos,2); % center
pos = pos - repmat(cpos,1,size(pos,2));
pos = pos/6;

th = -(58+2.2)*pi/180; % modified
pos1(1,:) = cos(th)*pos(1,:) + sin(th)*pos(2,:);
pos1(2,:) = -sin(th)*pos(1,:) + cos(th)*pos(2,:);
pos = pos1;
[~,order] = sort(pos(1,:));

col1 = colormap(cool(ntaxels)); col2 = colormap(hot(ntaxels)); 
col = [col1(ntaxels/2:-1:1,:); col2(1:ntaxels/2,:)]; % modified

% modify figure
for i = 1:length(pos); hax(i).Color = col(order(i),:); end
set(gca, 'FontName', 'Times New Roman')
mx = max(hax(1).XData);
xlabel('contact location (mm)');
ylabel({'whisker','deflection (px)'})
ax = axis; axis([mx*-5/40 mx*45/40 -ry ry]); grid on;
xtick = 0:5:40;
set(gca, 'xtick',mx*xtick/max(xtick),'xticklabel',xtick+5)
set(gca, 'ytick',-100:dy:100)
set(gca, 'fontsize', 9)

set(gcf, 'color', 'w', 'units', 'inches', 'position', [0 0 7 1.5])
set(gca,'LooseInset',get(gca,'TightInset'))
print(mfilename,'-dpng','-r300')


==> fig8cr.m <==
clear all; % clc;

% set paths
% dirPath = '.';
dirPath = 'G:\My Drive\Data - Nathan\TacWhisker\actuated tacwhisker - localization';
dirTrain = 'trainRodWhisk03062211';

% load experiment
load(fullfile(dirPath,dirTrain,'expt'), 'Expt')

%% plot results

pos = Expt.pinPositions'; 
ntaxels = Expt.nPins; 

cpos = mean(pos,2); % center
pos = pos - repmat(cpos,1,size(pos,2));
pos = pos/6;

th = -(58+2.2)*pi/180; % modified
pos1(1,:) = cos(th)*pos(1,:) + sin(th)*pos(2,:);
pos1(2,:) = -sin(th)*pos(1,:) + cos(th)*pos(2,:);
pos = pos1;

[~,order] = sort(pos(1,:));
pos = pos(:,order);

figure(3); clf
hold on; box on; grid on; axis off equal
col1 = colormap(cool(ntaxels)); col2 = colormap(hot(ntaxels)); 
col = [col1(ntaxels/2:-1:1,:); col2(1:ntaxels/2,:)]; % modified
for ipos = 1:ntaxels
    plot(pos(1,ipos),pos(2,ipos),'o','Color',col(ipos,:),'MarkerFaceColor',col(ipos,:),'Markersize',5);
    plot(pos(1,ipos),pos(2,ipos),'ok','Markersize',4);
end
rad = 40; plot(rad*cosd(0:360),rad*sind(0:360)-0.2,'k')
axis([-42 42 -42 42])

% export figure
set(gcf, 'color', 'w', 'units', 'inches', 'position', [0 0 2 2])
set(gca,'LooseInset',get(gca,'TightInset'))
print(mfilename,'-dpng','-r300')


==> fig8d.m <==
clear all; close all; clc;

% set paths
% dirPath = '.';
dirPath = 'G:\My Drive\Data - Nathan\TacWhisker\actuated tacwhisker - localization';
dirTrain = 'trainRodWhisk03062211';

% load experiment
dPin = 1; % skip taxels
ry = 10; % y-range of plot
dx = 5; % x-labelling intervals
dy = 5; % y-labelling intervals

% open figure
hfig = openfig(fullfile(dirPath,dirTrain,'c01_01comp.fig'),'reuse');
hax = get(hfig,'children');

figure; clf; grid on; %box on;
hax = copyobj(get(hax(2),'children'),subplot(1,1,1));
close(hfig)

% get coloring to match
load(fullfile(dirPath,dirTrain,'expt'), 'Expt')
pos = Expt.pinPositions'; 
ntaxels = Expt.nPins; 

cpos = mean(pos,2); % center
pos = pos - repmat(cpos,1,size(pos,2));
pos = pos/6;

th = -(58+2.2)*pi/180; % modified
pos1(1,:) = cos(th)*pos(1,:) + sin(th)*pos(2,:);
pos1(2,:) = -sin(th)*pos(1,:) + cos(th)*pos(2,:);
pos = pos1;
[~,order] = sort(pos(1,:));

col1 = colormap(cool(ntaxels)); col2 = colormap(hot(ntaxels)); 
col = [col1(ntaxels/2:-1:1,:); col2(1:ntaxels/2,:)]; % modified

% modify figure
for i = 1:length(pos); hax(i).Color = col(order(i),:); end
set(gca, 'FontName', 'Times New Roman')
mx = max(hax(1).XData);
xlabel('contact location (mm)');
ylabel({'whisker','deflection (px)'})
ax = axis; axis([mx*-5/40 mx*45/40 -ry ry]); grid on;
xtick = 0:5:40;
set(gca, 'xtick',mx*xtick/max(xtick),'xticklabel',xtick+5)
set(gca, 'ytick',-100:dy:100)
set(gca, 'fontsize', 9)

set(gcf, 'color', 'w', 'units', 'inches', 'position', [0 0 7 1.5])
set(gca,'LooseInset',get(gca,'TightInset'))
print(mfilename,'-dpng','-r300')


==> fig9a.m <==
clear all

dirPath = 'G:\My Drive\Data - Nathan\TacWhisker\static tacwhisker - localization';
dirTrain = 'trainRodSweep07102137';

openfig(fullfile(dirPath,['mcs_' dirTrain],'mcsCrossValidation_ex'));

set(gca, 'FontName', 'Times New Roman')
xlabel('location - ground truth (mm)');
ylabel('location - perceived (mm)');

set(gcf, 'color', 'w', 'units', 'inches', 'position', [0 0 2 2])
set(gca,'LooseInset',get(gca,'TightInset'))
print(mfilename,'-dpng','-r300')


==> fig9b.m <==
clear all

dirPath = 'G:\My Drive\Data - Nathan\TacWhisker\static tacwhisker - localization';
dirTrain = 'trainRodTap07102153';

openfig(fullfile(dirPath,['mcs_' dirTrain],'mcsCrossValidation_ex'));

set(gca, 'FontName', 'Times New Roman')
xlabel('location - ground truth (mm)');
ylabel('location - perceived (mm)');

set(gcf, 'color', 'w', 'units', 'inches', 'position', [0 0 2 2])
set(gca,'LooseInset',get(gca,'TightInset'))
print(mfilename,'-dpng','-r300')


==> fig9c.m <==
clear all

dirPath = 'G:\My Drive\Data - Nathan\TacWhisker\actuated tacwhisker - localization';
dirTrain = 'trainRodWhisk03062211';

openfig(fullfile(dirPath,['mcs_' dirTrain],'mcsCrossValidation_ex'));

set(gca, 'FontName', 'Times New Roman')
xlabel('location - ground truth (mm)');
ylabel('location - perceived (mm)');

set(gca, 'xticklabel',get(gca,'xtick')+5)
set(gca, 'yticklabel',get(gca,'ytick')+5)

set(gcf, 'color', 'w', 'units', 'inches', 'position', [0 0 2 2])
set(gca,'LooseInset',get(gca,'TightInset'))
print(mfilename,'-dpng','-r300')


==> fig9d.m <==
clear all

dirPath = 'G:\My Drive\Data - Nathan\TacWhisker\actuated tacwhisker - localization';
dirTrain = 'trainRodWhisk03062211';

openfig(fullfile(dirPath,['mcs_' dirTrain],'mcsCrossValidationComp_ex'));

set(gca, 'FontName', 'Times New Roman')
xlabel('location - ground truth (mm)');
ylabel('location - perceived (mm)');

set(gca, 'xticklabel',get(gca,'xtick')+5)
set(gca, 'yticklabel',get(gca,'ytick')+5)

set(gcf, 'color', 'w', 'units', 'inches', 'position', [0 0 2 2])
set(gca,'LooseInset',get(gca,'TightInset'))
print(mfilename,'-dpng','-r300')

